Towards Deployment of Robust AI Agents for Human-Machine Partnerships

We study the problem of designing AI agents that can robustly cooperate with people in human-machine partnerships. Our work is inspired by real-life scenarios in which an AI agent, e.g., a virtual assistant, has to cooperate with new users after its deployment. We model this problem via a parametric MDP framework where the parameters correspond to a user's type and characterize her behavior. In the test phase, the AI agent has to interact with a user of unknown type. Our approach to designing a robust AI agent relies on observing the user's actions to make inferences about the user's type and adapting its policy to facilitate efficient cooperation. We show that without being adaptive, an AI agent can end up performing arbitrarily bad in the test phase. We develop two algorithms for computing policies that automatically adapt to the user in the test phase. We demonstrate the effectiveness of our approach in solving a two-agent collaborative task.

==> fig-aaai20/plots/plotting-script.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl

import seaborn as sns
import os
#import seaborn as sns
from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,AutoMinorLocator)
import collections

################# Load the tsv files ##############################################################
def load_tsv_dict(filename):
    dict_data = dict()
    with open(filename) as f:
        # Store the first line as x-labels
        x_labels = f.readline().split('\t')
        x_labels[-1] = x_labels[-1].rstrip()  # Remove the end-line char
        x_labels_val = [int(x) for x in x_labels[1:]]
        t = len(x_labels_val)
        dict_data["x_label"] = x_labels_val
        for line in f:
            row = line.split()
            key = row[0]
            key = str(key)
            row_val = [float(x) for x in row[1:]]
            dict_data[key] = row_val
    return dict_data

def load_tsv_matrix(filename):
    data_mat = np.genfromtxt(fname=filename, delimiter="\t", skip_header=1, filling_values=1)
    data_mat = data_mat[:, 1:]

    return data_mat





############## Plotting avg/worst case trends
def plot_trends_reward(data_dict, filename_save,plt_fig_num,ylim):

    filename_pdf = filename_save+".pdf"

    #mpl.rc('font', **{'family': 'serif', 'serif': ['Times'], 'size': 16.3})
    mpl.rc('legend', **{'fontsize': 16.3})
    mpl.rc('text', usetex=True)
    # fig_size = (5.5 / 2.54, 4 / 2.54)
    # fig_size = (5.5 / 1.27, 3.4 / 1.27)
    fig_size = (5.5, 4.8)
    # fig_size = (5.5 / 1.3, 3.4 / 1.)
    # fig_size = (5.5 / 1.5, 3.4 / 0.95)
    spacing = 1
    plt.figure(plt_fig_num)
    fig = mpl.pyplot.gcf()
    fig.set_size_inches(*fig_size)
    c, = plt.plot(data_dict["x_label"][::spacing], data_dict["rand"][::spacing], c='#5C3735', ls=':',linewidth=1.75,
                  label=r'$\textsc{Rand}$')
    d, = plt.plot(data_dict["x_label"][::spacing], data_dict["fixedbest"][::spacing], c='#5C3735', ls='--',dashes=(4,4),linewidth=1.5,
                  label=r'$\textsc{FixedBest}$')
    c, = plt.plot(data_dict["x_label"][::spacing], data_dict["fixedminimax"][::spacing], c='#5C3735', ls='-',
                  linewidth=1.5, label=r'$\textsc{FixedMM}$')

    a, = plt.plot(data_dict["x_label"][::spacing], data_dict["pool_eps_1"][::spacing], c='red', ls='--', marker='^',
                  linewidth=1.5, label=r"$\textsc{AdaptPool}_{1}$")
    # b, = plt.plot(range(t)[::spacing], dict_avg["pool_eps_0.5"][::spacing], c='red', ls=':', linewidth=2.0, label=r"$\epsilon = 0.5,avg$")
    d, = plt.plot(data_dict["x_label"][::spacing], data_dict["pool_eps_0.25"][::spacing], c='green', ls='--', marker='o',
                  linewidth=1.5, label=r"$\textsc{AdaptPool}_{0.25}$")

    a = plt.plot(data_dict["x_label"][::spacing], data_dict["adqn_0.25"][::spacing], c='blue', ls='--', marker='s',
                 linewidth=1.5, label=r"$\textsc{AdaptDQN}$")

    plt.ylabel(r'$J_{\theta^{\textnormal{test}}}(\pi_{\theta^{\textnormal{test}}}^{*}) - J_{\theta^{\textnormal{test}}}(\textsc{Alg})$', labelpad=(10), fontsize="18.3")
    plt.ylim(0, ylim)
    plt.xticks(fontsize=16.3)
    plt.yticks(fontsize=16.3)
    plt.xlabel(r'$\textnormal{Episode } e$'+' ('+r'$\textnormal{time }t = 500 \times e$'+')', fontsize="18.3")
    plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.4), ncol=2, fancybox=False, shadow=False)
    plt.subplots_adjust(left=0.17, bottom=0.15, right=0.9, top=0.80)
    plt.savefig(filename_pdf, bbox_inches='tight')
    plt.show()

    return fig

##############################Plotting inf-module trends
def plot_trends_inf(data_dict, filename_save,plt_fig_num):

    filename_pdf = filename_save+".pdf"

    #mpl.rc('font', **{'family': 'serif', 'serif': ['Times'], 'size': 16.3})
    mpl.rc('legend', **{'fontsize': 16.3})
    mpl.rc('text', usetex=True)
    # fig_size = (5.5 / 2.54, 4 / 2.54)
    # fig_size = (5.5 / 1.27, 3.4 / 1.27)
    fig_size = (5.5, 4.8)
    # fig_size = (5.5 / 1.3, 3.4 / 1.)
    # fig_size = (5.5 / 1.5, 3.4 / 0.95)
    spacing = 1
    plt.figure(plt_fig_num)
    fig = mpl.pyplot.gcf()
    fig.set_size_inches(*fig_size)
    c, = plt.plot(data_dict["x_label"][::spacing], data_dict["worst"][::spacing], c='#5C3735', ls='--', dashes= (4,4),linewidth=1.5, label=r'$\textsc{Worst}$')
    d, = plt.plot(data_dict["x_label"][::spacing], data_dict["avg"][::spacing], c='#5C3735',ls='-', linewidth=1.5, label=r'$\textsc{Avg}$')


    plt.ylabel(r'$|| \theta_{t} - \theta^{\textnormal{test}} ||_{2}$', labelpad=(10), fontsize="18.3")
    plt.xlabel(r'$\textnormal{Episode } e $'+' ('+r'$\textnormal{time }t = 500 \times e$'+')', fontsize="18.3")
    plt.ylim(0,1.5)
    plt.xticks(fontsize=16.3)
    plt.yticks(fontsize=16.3)
    plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.2),ncol=2, fancybox=False, shadow=False)
    plt.subplots_adjust(left=0.2, bottom=0.15, right=0.9, top=0.80)
    plt.savefig(filename_pdf, bbox_inches='tight')
    plt.show()
    return fig



##################################Plotting Heat-Maps---Reward
def plot_heatmaps_reward(mat_heatmap, filename_save, plt_fig_num):

    filename_pdf = filename_save+'.pdf'
    #mpl.rc('font', **{'family': 'serif', 'serif': ['Times'], 'size': 16.3})
    mpl.rc('legend', **{'fontsize': 28})

    mpl.rc('text', usetex=True)
    # fig_size = (5.5 / 2.54, 4 / 2.54)
    # fig_size = (5.5 / 1.27, 3.4 / 1.27)
    fig_size = (4.5, 5.5)
    # fig_size = (5.5 / 1.3, 3.4 / 1.)
    # fig_size = (5.5 / 1.5, 3.4 / 0.95)
    plt.figure(plt_fig_num)
    fig = mpl.pyplot.gcf()
    # sns.set_style("whitegrid")
    fig.set_size_inches(*fig_size)
    ax = sns.heatmap(mat_heatmap, annot=False, annot_kws={"size": 28}, cbar_kws=dict(use_gridspec=False, location="top"),
                     fmt='g', linewidth=0.1, cmap="YlGnBu_r")
    for _, spine in ax.spines.items():
        spine.set_visible(True)
    y_arr_labels = [0, 11, 21]
    y_ticks = [-1, 0, 1]
    x_arr_labels = [0, 11, 21]
    x_ticks = [-1, 0, 1]
    cbar = ax.collections[0].colorbar
    cbar.ax.tick_params(labelsize=28)
    plt.yticks(y_arr_labels, y_ticks, fontsize=28, rotation=0)
    plt.xticks(x_arr_labels, x_ticks, fontsize=28, rotation=0)
    plt.ylabel(r"$\theta^\textnormal{test}[1]$", fontsize=30)
    plt.xlabel(r'$\theta^\textnormal{test}[0]$', fontsize=30)
    plt.savefig(filename_pdf, bbox_inches='tight')
    plt.show()

    return fig


##################################Plotting Heat-Maps---Reward-fixedbest(different scale)
def plot_heatmaps_reward_fixedbest(mat_heatmap, filename_save, plt_fig_num):

    filename_pdf = filename_save+'.pdf'
    #mpl.rc('font', **{'family': 'serif', 'serif': ['Times'], 'size': 16.3})
    mpl.rc('legend', **{'fontsize': 28})

    mpl.rc('text', usetex=True)
    # fig_size = (5.5 / 2.54, 4 / 2.54)
    # fig_size = (5.5 / 1.27, 3.4 / 1.27)
    fig_size = (4.5, 5.5)
    # fig_size = (5.5 / 1.3, 3.4 / 1.)
    # fig_size = (5.5 / 1.5, 3.4 / 0.95)
    plt.figure(plt_fig_num)
    fig = mpl.pyplot.gcf()
    # sns.set_style("whitegrid")
    fig.set_size_inches(*fig_size)
    ax = sns.heatmap(mat_heatmap, annot=False, annot_kws={"size": 28}, cbar_kws=dict(use_gridspec=False, location="top"),
                     fmt='g', linewidth=0.1, cmap="YlGnBu_r", vmin=-7, vmax=57)
    for _, spine in ax.spines.items():
        spine.set_visible(True)
    y_arr_labels = [0, 11, 21]
    y_ticks = [-1, 0, 1]
    x_arr_labels = [0, 11, 21]
    x_ticks = [-1, 0, 1]
    cbar = ax.collections[0].colorbar
    cbar.ax.tick_params(labelsize=28)
    plt.yticks(y_arr_labels, y_ticks, fontsize=28, rotation=0)
    plt.xticks(x_arr_labels, x_ticks, fontsize=28, rotation=0)
    plt.ylabel(r"$\theta^\textnormal{test}[1]$", fontsize=30)
    plt.xlabel(r'$\theta^\textnormal{test}[0]$', fontsize=30)
    plt.savefig(filename_pdf, bbox_inches='tight')
    plt.show()

    return fig

##################################Plotting Heat-Maps---Inference
def plot_heatmaps_inference(mat_heatmap, filename_save, plt_fig_num):

    filename_pdf = filename_save+'.pdf'
    #mpl.rc('font', **{'family': 'serif', 'serif': ['Times'], 'size': 16.3})
    mpl.rc('legend', **{'fontsize': 28})
    mpl.rc('text', usetex=True)
    # fig_size = (5.5 / 2.54, 4 / 2.54)
    # fig_size = (5.5 / 1.27, 3.4 / 1.27)
    fig_size = (4.5, 5.5)
    # fig_size = (5.5 / 1.3, 3.4 / 1.)
    # fig_size = (5.5 / 1.5, 3.4 / 0.95)
    plt.figure(plt_fig_num)
    fig = mpl.pyplot.gcf()
    fig.set_size_inches(*fig_size)
    #sns.set_style("whitegrid")
    ax = sns.heatmap(mat_heatmap, annot=False, annot_kws={"size": 28}, cbar_kws=dict(use_gridspec=False, location="top",ticks=[0.2,0.4,0.6,0.8]),
                     fmt='g', linewidth=0.1, cmap="Reds")
    for _, spine in ax.spines.items():
        spine.set_visible(True)
    y_arr_labels = [0, 11, 21]
    y_ticks = [-1, 0, 1]
    x_arr_labels = [0, 11, 21]
    x_ticks = [-1, 0, 1]
    cbar = ax.collections[0].colorbar
    cbar.ax.tick_params(labelsize=28)
    plt.yticks(y_arr_labels, y_ticks, fontsize=28, rotation=0)
    plt.xticks(x_arr_labels, x_ticks, fontsize=28, rotation=0)
    plt.ylabel(r'$\theta^\textnormal{test}[1]$', fontsize=30)
    plt.xlabel(r'$\theta^\textnormal{test}[0]$', fontsize=30)
    plt.savefig(filename_pdf, bbox_inches='tight')
    plt.show()

    return fig



if __name__== "__main__":

    ##Load the tsv files
    dict_avg = load_tsv_dict("reward_performance_avg.tsv")
    print("Average Dictionary:",dict_avg)
    dict_worst = load_tsv_dict("reward_performance_worst.tsv")
    print("Worst Dictionary:",dict_avg)
    dict_inf = load_tsv_dict("inference_performance.tsv")
    print("Inference Dictionary:",dict_avg)

    ##Plot-Save the figures
    fig_1 = plot_trends_reward(dict_avg, "reward_performance_avg",2, 20)
    fig_2 = plot_trends_reward(dict_worst, "reward_performance_worst", 3, 80)
    fig_3 = plot_trends_inf(dict_inf, "inference_performance", 4)

    # #Load the matrices for heatmaps
    # mat_opt = load_tsv_matrix("performance_heatmap_opt.tsv")
    # mat_1 = load_tsv_matrix("performance_heatmap_pool_eps=1.tsv")
    # mat_25 = load_tsv_matrix("performance_heatmap_pool_eps=025.tsv")
    # mat_25_dqn = load_tsv_matrix("performance_heatmap_adqn.tsv")
    # mat_inf = load_tsv_matrix("inference_heatmap.tsv")
    #mat_fixedbest = load_tsv_matrix("performance_heatmap_fixedbest.tsv")
    #
    # ##Plot-Save the individual heatmaps
    #fig_4 = plot_heatmaps_reward(mat_opt, "performance_heatmap_opt",5)
    # fig_5 = plot_heatmaps_reward(mat_1, "performance_heatmap_pool_eps=1",6)
    # fig_6 = plot_heatmaps_reward(mat_25, "performance_heatmap_pool_eps=025",7)
    # fig_7 = plot_heatmaps_reward(mat_25_dqn, "performance_heatmap_adqn",8)
    # fig_8 = plot_heatmaps_inference(mat_inf, "inference_heatmap",9)
    #fig_9 = plot_heatmaps_reward_fixedbest(mat_fixedbest, "performance_heatmap_fixedbest",10)























# ################### PLOTTTING SETTINGS ############################################################
#
# mpl.rc('font',**{'family':'serif','serif':['Times'], 'size': 16})
# mpl.rc('legend', **{'fontsize': 14.3})
# mpl.rc('text', usetex=True)
# #fig_size = (5.5 / 2.54, 4 / 2.54)
# # fig_size = (5.5 / 1.27, 3.4 / 1.27)
# fig_size = (5.5, 4.4)
# #fig_size = (5.5 / 1.3, 3.4 / 1.)
# #fig_size = (5.5 / 1.5, 3.4 / 0.95)
# spacing = 1
# ###################################### Average-Trends
# plt.figure(2)
# fig = mpl.pyplot.gcf()
# fig.set_size_inches(*fig_size)
# c, = plt.plot(dict_avg["x_label"][::spacing], dict_avg["rand"][::spacing], c='#808080', ls=':', linewidth=1.5, label='rand')
# d, = plt.plot(dict_avg["x_label"][::spacing], dict_avg["fixedbest"][::spacing], c='#808080',ls='-', linewidth=1.5, label='fixedBest')
# c, = plt.plot(dict_avg["x_label"][::spacing], dict_avg["fixedminimax"][::spacing], c='#808080', ls='--', linewidth=1.5, label='fixedMiniMax')
#
# a, = plt.plot(dict_avg["x_label"][::spacing], dict_avg["pool_eps_1"][::spacing], c='red', ls='--', marker='^',linewidth=1.5, label=r"$POOL_{\epsilon = 1},avg$")
# #b, = plt.plot(range(t)[::spacing], dict_avg["pool_eps_0.5"][::spacing], c='red', ls=':', linewidth=2.0, label=r"$\epsilon = 0.5,avg$")
# d, = plt.plot(dict_avg["x_label"][::spacing], dict_avg["pool_eps_0.25"][::spacing], c='green',ls='--', marker='o',linewidth=1.5, label=r"$POOL_{\epsilon = 0.25},avg$")
#
# a = plt.plot(dict_avg["x_label"][::spacing], dict_avg["adqn_0.25"][::spacing], c='blue', ls='--', marker='s',linewidth=1.5, label=r"$ADQN,avg$")
#
#
# plt.ylabel(r'$J_{\theta}(\textnormal{OPT}) - J_{\theta}(\textnormal{ALG})$', labelpad=(10))
# plt.ylim(0,18)
# plt.xlabel('Episode e')
# plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.4),ncol=2, fancybox=False, shadow=False)
# plt.subplots_adjust(left=0.17, bottom=0.15, right=0.9, top=0.76)
# plt.savefig('reward_performance_avg.pdf', bbox_inches='tight')
# plt.show()
#
# ####################################### Worse-Trends
# plt.figure(3)
# fig = mpl.pyplot.gcf()
# fig.set_size_inches(*fig_size)
# c, = plt.plot(dict_worst["x_label"][::spacing], dict_worst["rand"][::spacing], c='#808080', ls=':', linewidth=1.5, label='rand')
# d, = plt.plot(dict_worst["x_label"][::spacing], dict_worst["fixedbest"][::spacing], c='#808080',ls='-', linewidth=1.5, label='fixedBest')
# c, = plt.plot(dict_worst["x_label"][::spacing], dict_worst["fixedminimax"][::spacing], c='#808080', ls='--', linewidth=1.5, label='fixedMiniMax')
#
# a, = plt.plot(dict_worst["x_label"][::spacing], dict_worst["pool_eps_1"][::spacing], c='red', ls='--', marker='^',linewidth=1.5, label=r"$POOL_{\epsilon = 1},min$")
# #b, = plt.plot(range(t)[::spacing], dict_avg["pool_eps_0.5"][::spacing], c='red', ls=':', linewidth=2.0, label=r"$\epsilon = 0.5,avg$")
# d, = plt.plot(dict_worst["x_label"][::spacing], dict_worst["pool_eps_0.25"][::spacing], c='green',ls='--', marker='o',linewidth=1.5, label=r"$POOL_{\epsilon = 0.25},min$")
#
# a = plt.plot(dict_worst["x_label"][::spacing], dict_worst["adqn_0.25"][::spacing], c='blue', ls='--', marker='s',linewidth=1.5, label=r"$ADQN,min$")
#
#
# plt.ylabel(r'$J_{\theta}(\textnormal{OPT}) - J_{\theta}(\textnormal{ALG})$', labelpad=(10))
# plt.xlabel('Episode e')
# plt.ylim(0,80)
# plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.4),ncol=2, fancybox=False, shadow=False)
# plt.subplots_adjust(left=0.17, bottom=0.15, right=0.9, top=0.76)
# plt.savefig('reward_performance_worst.pdf', bbox_inches='tight')
# plt.show()
#
# ######################################## Inf-Trends
# plt.figure(4)
# fig = mpl.pyplot.gcf()
# fig.set_size_inches(*fig_size)
# c, = plt.plot(dict_inf["x_label"][::spacing], dict_inf["worst"][::spacing], c='blue', ls='--', linewidth=1.5, label='Min')
# d, = plt.plot(dict_inf["x_label"][::spacing], dict_inf["avg"][::spacing], c='cyan',ls='-', linewidth=1.5, label='Avg')
#
#
# plt.ylabel(r'$|| \theta^{\textnormal{test}} - \hat{\theta} ||_{2}$', labelpad=(10))
# plt.xlabel('Episode e')
# plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.2),ncol=2, fancybox=False, shadow=False)
# plt.subplots_adjust(left=0.17, bottom=0.15, right=0.9, top=0.76)
# plt.savefig('inference_performance.pdf', bbox_inches='tight')
# plt.show()




#######################################Load-Files-old

# with open("reward_performance_avg.tsv") as f:
#     #Store the first line as x-labels
#     x_labels = f.readline().split('\t')
#     x_labels[-1] = x_labels[-1].rstrip() #Remove the end-line char
#     x_labels_val = [int(x) for x in x_labels[1:]]
#     t = len(x_labels_val)
#     dict_avg["x_label"] = x_labels_val
#     for line in f:
#         row = line.split()
#         key = row[0]
#         key = str(key)
#         row_val = [float(x) for x in row[1:]]
#         dict_avg[key]  = row_val
# print("Average Dictionary:",dict_avg)
#
# with open("reward_performance_worst.tsv") as f:
#     #Store the first line as x-labels
#     x_labels = f.readline().split('\t')
#     x_labels[-1] = x_labels[-1].rstrip() #Remove the end-line char
#     x_labels_val = [int(x) for x in x_labels[1:]]
#     dict_worst["x_label"] = x_labels_val
#     for line in f:
#         row = line.split()
#         key = row[0]
#         key = str(key)
#         row_val = [float(x) for x in row[1:]]
#         dict_worst[key]  = row_val
# print("Worst Dictionary:",dict_worst)
#
# with open("inference_performance.tsv") as f:
#     #Store the first line as x-labels
#     x_labels = f.readline().split('\t')
#     x_labels[-1] = x_labels[-1].rstrip() #Remove the end-line char
#     x_labels_val = [int(x) for x in x_labels[1:]]
#     dict_inf["x_label"] = x_labels_val
#     for line in f:
#         row = line.split()
#         key = row[0]
#         key = str(key)
#         row_val = [float(x) for x in row[1:]]
#         dict_inf[key]  = row_val
# print("Inf Dictionary:",dict_inf)
